A locally and globally divergence-free semi-implicit FV/DG scheme for ideal magnetohydrodynamics at all Mach and Alfv\'en numbers

We present a new semi-implicit hybrid finite volume/discontinuous Galerkin (FV/DG) scheme for the ideal magnetohydrodynamics (MHD) equations, which is locally and globally divergence-free and works uniformly at all Mach and Alfv\'en numbers. Following a flux splitting approach, the governing equations are divided into a convective, a magnetic and a pressure sub-system. The convective sub-system is discretized explicitly with a finite volume scheme, so that the time step is only restricted by the material speed in smooth flows, while the magnetic and pressure sub-systems are treated implicitly. The magnetic field is approximated in each cell with a five-dimensional basis of linear divergence-free polynomials, thus the local divergence vanishes identically by construction. The magnetic forces are evaluated on a subgrid within each cell, which yields a linear system for the magnetic field without introducing additional unknowns. Global solenoidality, i.e. the continuity of the normal magnetic field across the cell faces, is enforced by a constrained projection in the mass-matrix norm, combined with an energy correction that preserves the total energy. The pressure sub-system leads to a symmetric positive definite elliptic equation for the total energy. The resulting first order scheme is extended to second order of accuracy in time by Richardson extrapolation. The new method is validated in terms of accuracy and robustness against a set of benchmarks. Second order of convergence is retrieved for all Mach numbers, the local divergence is exactly zero and the normal jumps of the magnetic field remain at the level of the solver tolerance in all tests, hence ensuring global divergence-free magnetic fields.

==> figures/generate_si_figures.py <==
#!/usr/bin/env python3
"""Generate the SI manuscript figures from completed validation runs.

The field and slice plots deliberately call the same plotting functions used
by the ALE manuscript.  This driver only selects SI snapshots and assembles
the additional convergence and diagnostic histories needed by the SI paper.
"""

from pathlib import Path
import sys

import numpy as np
import matplotlib.pyplot as plt


ROOT = Path(__file__).resolve().parents[3]
FIGURES = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT / "python"))

import plot_sol_div as ale_plot  # noqa: E402


SLICE_VARIABLES = ("rho", "u", "v", "p", "Bx", "By")
FIELD_VARIABLES = ("rho", "p", "u", "Bx", "By", "divB_disc")


def generate_riemann_slices():
    cases = {
        "rp1": ROOT / "results-SI_Paper_RP1_2D_N2000/SI_Paper_RP1_2D_N2000-002000.dat",
        "rp2": ROOT / "results-SI_Paper_RP2_2D_N2000/SI_Paper_RP2_2D_N2000-004000.dat",
        "rp3": ROOT / "results-SI_Paper_RP3_2D_N2000/SI_Paper_RP3_2D_N2000-003000.dat",
    }
    # The final time is stated once in each LaTeX caption.  Suppressing the
    # repeated in-panel title keeps the six-panel pages compact while retaining
    # the ALE paper's reader, interpolator, typography and axis formatting.
    original_time_title = ale_plot.time_title
    original_linewidth = ale_plot.SLICE_LINEWIDTH
    ale_plot.time_title = lambda _solution: ""
    ale_plot.SLICE_LINEWIDTH = 1.6
    try:
        for case, snapshot in cases.items():
            for variable in SLICE_VARIABLES:
                output_path = FIGURES / f"{case}_{variable}_slice.pdf"
                if variable == "Bx":
                    plot_nearly_constant_slice_to_pdf(
                        filename=snapshot,
                        variable=variable,
                        output_path=output_path,
                    )
                else:
                    ale_plot.plot_slice_variable_to_pdf(
                        filename=snapshot,
                        variable=variable,
                        direction="y",
                        value=0.0,
                        half_line_mode="full",
                        output_path=output_path,
                    )
    finally:
        ale_plot.time_title = original_time_title
        ale_plot.SLICE_LINEWIDTH = original_linewidth


def plot_nearly_constant_slice_to_pdf(filename, variable, output_path):
    """Plot deviations from the mean with an explicit scientific multiplier."""
    solution = ale_plot.read_tecplot_fepolygon(filename)
    coord, data, xlabel, _ = ale_plot.extract_interpolated_slice(
        solution=solution,
        variable=variable,
        direction="y",
        value=0.0,
        half_line_mode="full",
    )
    reference = float(np.mean(data))
    deviation = data - reference

    fig, ax = plt.subplots(figsize=(8, 6))
    ax.plot(coord, deviation, linewidth=ale_plot.SLICE_LINEWIDTH, color="blue")
    ax.set_xlabel(rf"${xlabel}$")
    ax.set_ylabel(r"$B_x-\langle B_x\rangle$")
    ax.grid(False)
    ax.xaxis.set_major_formatter(ale_plot.FuncFormatter(ale_plot.tick_formatter))
    formatter = ale_plot.ScalarFormatter(useMathText=True, useOffset=False)
    formatter.set_scientific(True)
    formatter.set_powerlimits((0, 0))
    ax.yaxis.set_major_formatter(formatter)
    ax.tick_params(axis="both", which="both", direction="in", top=True, right=True)
    fig.tight_layout(pad=0.2)
    fig.savefig(
        output_path,
        format="pdf",
        bbox_inches="tight",
        pad_inches=0.05,
        dpi=600,
    )
    plt.close(fig)
    print(f"Saved: {output_path} (reference Bx = {reference:.16e})")


def generate_two_dimensional_fields():
    cases = {
        "blast": ROOT / "results-SI_Paper_Blast_N1024/SI_Paper_Blast_N1024-000250.dat",
        "rotor": ROOT / "results-SI_Paper_Rotor_N1024/SI_Paper_Rotor_N1024-000320.dat",
        "orszag": ROOT / "results-SI_Paper_OrszagTang_N1024/SI_Paper_OrszagTang_N1024-005120.dat",
    }
    for case, snapshot in cases.items():
        for variable in FIELD_VARIABLES:
            ale_plot.plot_solution_variable_to_pdf(
                filename=snapshot,
                variable=variable,
                output_path=FIGURES / f"{case}_{variable}.pdf",
                show_mesh=False,
            )


def generate_orszag_pressure_history():
    snapshots = {
        "t05": ROOT / "results-SI_Paper_OrszagTang_N1024/SI_Paper_OrszagTang_N1024-000640.dat",
        "t1": ROOT / "results-SI_Paper_OrszagTang_N1024/SI_Paper_OrszagTang_N1024-001280.dat",
        "t2": ROOT / "results-SI_Paper_OrszagTang_N1024/SI_Paper_OrszagTang_N1024-002560.dat",
        "t3": ROOT / "results-SI_Paper_OrszagTang_N1024/SI_Paper_OrszagTang_N1024-003840.dat",
        "t4": ROOT / "results-SI_Paper_OrszagTang_N1024/SI_Paper_OrszagTang_N1024-005120.dat",
    }
    for tag, snapshot in snapshots.items():
        ale_plot.plot_solution_variable_to_pdf(
            filename=snapshot,
            variable="p",
            output_path=FIGURES / f"orszag_p_{tag}.pdf",
            show_mesh=False,
        )


def read_diagnostics(path):
    return np.loadtxt(path, comments="#")


def generate_diagnostic_history():
    cases = {
        "Blast wave": ROOT / "results-SI_Paper_Blast_N1024/SI_diagnostics.dat",
        "Rotor": ROOT / "results-SI_Paper_Rotor_N1024/SI_diagnostics.dat",
        "Orszag--Tang": ROOT / "results-SI_Paper_OrszagTang_N1024/SI_diagnostics.dat",
    }
    colors = ("#3b4cc0", "#b40426", "#1a9850")
    fig, axes = plt.subplots(1, 2, figsize=(12, 4.8))
    for (label, path), color in zip(cases.items(), colors):
        data = read_diagnostics(path)
        time = data[:, 0]
        normalized_time = time / time[-1]
        jump = np.maximum(data[:, 11], np.finfo(float).tiny)
        pressure_ratio = data[:, 8] / data[0, 8]
        axes[0].semilogy(normalized_time, jump, lw=1.5, color=color, label=label)
        axes[1].semilogy(
            normalized_time, pressure_ratio, lw=1.5, color=color, label=label
        )

    axes[0].set_xlabel(r"$t/t_f$")
    axes[0].set_ylabel(r"$j_{n,\infty}$")
    axes[1].set_xlabel(r"$t/t_f$")
    axes[1].set_ylabel(r"$\min p_h(t)/\min p_h(0)$")
    for ax in axes:
        ax.grid(True, which="both", alpha=0.2, linewidth=0.5)
        ax.tick_params(direction="in", top=True, right=True)
        ax.legend(frameon=False, fontsize=12)
    fig.tight_layout(pad=0.4, w_pad=1.5)
    fig.savefig(
        FIGURES / "si_diagnostic_histories.pdf",
        format="pdf",
        bbox_inches="tight",
        pad_inches=0.05,
        dpi=600,
    )
    plt.close(fig)


def generate_convergence_orders():
    data = np.loadtxt(
        FIGURES.parent / "convergence_summary.dat",
        comments="#",
    )
    refinement_pairs = ((32, 64), (64, 128), (128, 256))
    rho_values = []
    for rho0 in np.unique(data[:, 0])[::-1]:
        meshes = set(data[np.isclose(data[:, 0], rho0), 1].astype(int))
        if {32, 64, 128, 256}.issubset(meshes):
            rho_values.append(rho0)
    rho_values = np.asarray(rho_values)
    variables = (
        (4, r"$\rho$", "o"),
        (5, r"$u$", "s"),
        (6, r"$p$", "^"),
        (7, r"$B_x$", "D"),
        (8, r"$B_y$", "v"),
    )
    colors = ("#0072B2", "#D55E00", "#009E73", "#CC79A7", "#E69F00")
    fig, axes = plt.subplots(1, 3, figsize=(11.4, 3.55), sharey=True)
    for ax, (coarse_n, fine_n) in zip(axes, refinement_pairs):
        for (column, label, marker), color in zip(variables, colors):
            orders = []
            for rho0 in rho_values:
                rows = data[np.isclose(data[:, 0], rho0)]
                coarse = rows[rows[:, 1] == coarse_n][0]
                fine = rows[rows[:, 1] == fine_n][0]
                orders.append(np.log2(coarse[column] / fine[column]))
            ax.semilogx(
                rho_values, orders, marker=marker, color=color,
                markersize=4.2, linewidth=1.25, label=label,
            )
        ax.axhline(2.0, color="black", linestyle="--", linewidth=0.9,
                   label="order 2")
        ax.set_xlim(rho_values[0] * 1.35, rho_values[-1] / 1.35)
        ax.set_xlabel(r"background density $\rho_0$")
        ax.set_title(rf"${coarse_n}^2\!\to {fine_n}^2$", fontsize=11)
        ax.grid(True, which="both", alpha=0.18, linewidth=0.45)
        ax.tick_params(direction="in", top=True, right=True, labelsize=8.5)
    axes[0].set_ylabel(r"observed normalized $L^2$ order")
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper center", frameon=False, ncol=6,
               fontsize=9, bbox_to_anchor=(0.5, 1.01))
    fig.tight_layout(rect=(0, 0, 1, 0.90), pad=0.35, w_pad=0.8)
    fig.savefig(
        FIGURES / "vortex_observed_orders.pdf",
        format="pdf",
        bbox_inches="tight",
        pad_inches=0.05,
        dpi=600,
    )
    plt.close(fig)


def main():
    FIGURES.mkdir(parents=True, exist_ok=True)
    generate_riemann_slices()
    generate_two_dimensional_fields()
    generate_orszag_pressure_history()
    generate_diagnostic_history()


if __name__ == "__main__":
    main()

